Lateral position correction in ptychography with sub-pixel accuracy

Ptychography, a form of Coherent Diffractive Imaging, is used with short wavelengths (e.g. X-rays, electron beams) to achieve high-resolution image reconstructions. One of the limiting factors for the reconstruction quality is the accurate knowledge of the illumination probe positions. Recently, many advances have been made to relax the requirement for the probe positions accuracy. Here, we analyze and demonstrate a straightforward approach that can be used to correct the probe positions with sub-pixel accuracy. Simulations and experimental results with visible light are presented in this work.

==> Figures/graph/boundle_graph.m <==
clc
close all 
clear all 
%% 
addpath D:\pdwivedi\Softwares\Matlab\boundedline-pkg/Inpaint_nans
addpath D:\pdwivedi\Softwares\Matlab\boundedline-pkg/boundedline
addpath D:\pdwivedi\Softwares\Matlab\boundedline-pkg/catuneven
addpath D:\pdwivedi\Softwares\Matlab\boundedline-pkg/singlepatch

%% 
% Example 1
x = linspace(0,4*pi,40); 
y1 = sin(x);
y2 = cos(x);
y3 = sin(2*x);
ci1 = rand(size(y1))*0.3;
ci2 = rand(size(y1))*0.2;
c1 = [0 .5 .25];
c2 = [.5 .5 0];
% c3 = [1 1 1];

% subplot(2,1,1); 
% errorbar(x,y1,ci1,ci2);
% subplot(2,1,2); 
figure; 
[ph1,po1]=boundedline(x,y1,ci1,'cmap',c1,'alpha');
hold on;
[ph2,po2]=boundedline(x,y2,ci1,'cmap',c2,'alpha');
% hold on;
% [ph3,po3]=boundedline(x,y3,ci1,'cmap',c3,'alpha');
legend([ph1,ph2],{'priya1','priya2'})
% [xx, yy] = stairs(x,y); 
% [~,cici] = stairs(x,ci);
% subplot(3,1,3); 
% boundedline(xx,yy,cici);

% Example 2
% x = linspace(0, 2*pi, 50); 
% y1 = sin(x); 
% y2 = cos(x); 
% e1 = rand(size(y1))*.5+.5; 
% e2 = [.25 .5];
% 
% % ax(1) = subplot(2,2,1); 
% [l,p] = boundedline(x, y1, e1, '-b*', x, y2, e2, '--ro'); 
% % outlinebounds(l,p); 
% title('Opaque bounds, with outline');

==> Figures/graph/ex_graph.m <==
clc; close all;
scsz = get(0,'ScreenSize');
pos1 = [scsz(3)/10  scsz(4)/10  scsz(3)/1.5  scsz(4)/1.5];
fig55 = figure(55);
set(fig55,'Renderer','OpenGL','Units','pixels','OuterPosition',pos1,'Color',[.95,.95,.95])
%-------------------------------------------------------------
 
 
%-------------------------------------------------------------
 
c1= [.9 .2 .2]; c2= [.2 .4 .6]; c3= [.4 .8 .4]; c4= [.6 .6 .6]; c5= [.01 .9 .01];
c11=[.9 .3 .3]; c22=[.3 .5 .7]; c33=[.5 .9 .5]; c44=[.7 .7 .7]; c55=[.01 .9 .01];
applered= [.9 .2 .2]; oceanblue= [.2 .4 .6]; neongreen = [.1 .9 .1];
liteblue = [.2 .9 .9]; hotpink=[.9 .1 .9]; c11 = 'none';
MSz = 7;
ax = [.10 .10 .85 .85];
%-------------------------------------------------------------
 
 
 
% Assuming each line represents the average of 3 columns of data...
 
% dataset1 : 55x3 (row x col) dataset
 
% dataset2 : 55x3 (row x col) dataset
 
 
%===========================================================%
 
% Massage Data
 
%===========================================================%
 
 
nSETS = 2;
rNcN = size(dataset1);
AveOver = 1;
DATARATE = 1;
t = 1;
 
 
	%==============================================%
	MuDATA=dataset1; repDATA=rNcN(2);
	%------------------------------
	Mu = mean(MuDATA,2)';       Sd = std(MuDATA,0,2)';      Se = Sd./sqrt(repDATA);
	y_Mu = Mu;                  x_Mu = 1:(size(y_Mu,2));    e_Mu = Se;
	xx_Mu = 1:0.1:max(x_Mu);
	yy_Mu = interp1(x_Mu,y_Mu,xx_Mu,'pchip');
	ee_Mu = interp1(x_Mu,e_Mu,xx_Mu,'pchip');
	p_Mu = polyfit(x_Mu,Mu,3);
	x2_Mu = 1:0.1:max(x_Mu);	y2_Mu = polyval(p_Mu,x2_Mu);
	XT_Mu = xx_Mu';				YT_Mu = yy_Mu';		ET_Mu = ee_Mu';
	%==============================================%
 
 
	hax = axes('Position',ax);
 
[ph1, po1] = boundedline(XT_Mu,YT_Mu, ET_Mu,'cmap',c1,'alpha','transparency', 0.4);
	hold on
 
	%==============================================%
	MuDATA=dataset1; repDATA=DP_REP(2);   
	%------------------------------
	Mu = mean(MuDATA,2)';		Sd = std(MuDATA,0,2)';		Se = Sd./sqrt(repDATA);
	y_Mu = Mu;				x_Mu = 1:(size(y_Mu,2));	e_Mu = Se;
	xx_Mu = 1:0.1:max(x_Mu);
	% yy_Mu = spline(x_Mu,y_Mu,xx_Mu);	% ee_Mu = spline(x_Mu,e_Mu,xx_Mu);
	yy_Mu = interp1(x_Mu,y_Mu,xx_Mu,'pchip');
	ee_Mu = interp1(x_Mu,e_Mu,xx_Mu,'pchip');
	p_Mu = polyfit(x_Mu,Mu,3);
	x2_Mu = 1:0.1:max(x_Mu);	y2_Mu = polyval(p_Mu,x2_Mu);
	XT_Mu = xx_Mu';				YT_Mu = yy_Mu';		ET_Mu = ee_Mu';
	%==============================================%
 
[ph2, po2] = boundedline(XT_Mu,YT_Mu, ET_Mu,'cmap',c2,'alpha','transparency', 0.4);
 
	    axis tight; hold on;
	
	
	leg1 = legend([ph1,ph2],{' Synapse-1',' Synapse-2'});
    set(leg1, 'Position', [.15 .85 .11 .08], 'Color', [1 1 1],'FontSize',14);
 
	%------ Legend &amp; Tick Labels -------
	if verLessThan('matlab', '8.3.1');
		xt = roundn((get(gca,'XTick')).*AveOver*DATARATE.*(t)./(60),0);
		set(gca,'XTickLabel', sprintf('%.0f|',xt))
	else
        hax2 = (get(gca));
		xt = hax2.XTick;
		xtt = roundn(xt*AveOver*DATARATE*(t)/(60),0);
		hax2.XTickLabel = xtt;
	end
	%------
 
 
        MS1 = 5; MS2 = 2;
    set(ph1,'LineStyle','-','Color',c1,'LineWidth',5,...
        'Marker','none','MarkerSize',MS1,'MarkerEdgeColor',c1);
    set(ph2,'LineStyle','-.','Color',c2,'LineWidth',5,...
        'Marker','none','MarkerSize',MS1,'MarkerEdgeColor',c2);
 
    hTitle  = title ('\fontsize{20} Synaptic Receptors');
    hXLabel = xlabel('\fontsize{16} Time (min)');
    hYLabel = ylabel('\fontsize{16} Particles (+/- SEM)');
    set(gca,'FontName','Helvetica','FontSize',12);
    set([hTitle, hXLabel, hYLabel],'FontName','Century Gothic');
    set(gca,'Box','off','TickDir','out','TickLength',[.01 .01], ...
    'XMinorTick','off','YMinorTick','on','YGrid','on', ...
    'XColor',[.3 .3 .3],'YColor',[.3 .3 .3],'LineWidth',2);
 
    %------
    % Extra axis for boxing
    haxes1 = gca; % handle to axes
	haxes1_pos = get(haxes1,'Position'); % store position of first axes
	haxes2 = axes('Position',haxes1_pos,'Color','none',...
				  'XAxisLocation','top','YAxisLocation','right');
	set(gca,'Box','off','TickDir','out','TickLength',[.01 .01], ...
	'XMinorTick','off','YMinorTick','off','XGrid','off','YGrid','off', ...
	'XColor',[.3 .3 .3],'YColor',[.3 .3 .3],'LineWidth',2, ...
    'XTick', [], 'YTick', []);
    %------
